Quarkonium in-medium properties from realistic lattice NRQCD

We present the final results of our high statistics study on the properties of bottomonium and charmonium at finite temperature. We focus on the temperature range around the crossover transition $150\leq T\leq 410$MeV, relevant for current heavy ion collision experiments. The QCD medium degrees of freedom which consist of dynamical u,d, and s quarks and gluons are captured by realistic state-of-the art ($m_\pi\approx 161$MeV) lattice QCD simulations of the HotQCD collaboration. For the heavy quarks we deploy the non-relativistic effective field theory of QCD, NRQCD. The in-medium properties of quarkonium are deduced from their spectral functions, which are reconstructed using improved and novel Bayesian approaches. Through a systematic analysis we shed light on the origin of the discrepancies in melting temperatures previously reported in the literature, showing that they are owed to underestimated methods uncertainties of the deployed spectral reconstructions. Our simulations corroborate a picture of sequential in-medium modification, ordered according to the vacuum binding energy of the states. As a central quantitative result, our study reveals how the mass of the heavy quarkonium ground state reduces as temperature increases. The observed spectral modifications are interpreted in the light of, and compared to previous studies based on the complex lattice potential for heavy quarkonium. Thus for the first time we provide a robust picture of in-medium heavy quarkonium modification in the quark-gluon plasma consistent among different non-relativistic methods. We also critically discuss the perspectives for improving on these results.

==> anc/BottomoniumMassShifts3P1.dat <==
6.664 -0.00457122 0.00668659
6.74 -0.0199944 0.00629409
6.8 -0.0363022 0.0132246
6.88 -0.0191699 0.0107434
6.95 -0.0551617 0.0155925
7.03 -0.0561482 0.0158535
7.15 -0.0691511 0.0195983
7.28 -0.0895962 0.0254232
7.373 -0.0871605 0.0232362
7.596 -0.127605 0.0338689
7.825 -0.137196 0.0392406


==> anc/BottomoniumMassShifts3S1.dat <==
6.664 -0.00184148 0.0015539
6.74 -0.00577715 0.00233737
6.8 -0.0084318 0.00280868
6.88 -0.00798588 0.00300104
6.95 -0.0131069 0.00400832
7.03 -0.0157357 0.00508018
7.15 -0.0205259 0.00593428
7.28 -0.0313179 0.0124026
7.373 -0.0337017 0.00860576
7.596 -0.0348121 0.0112953
7.825 -0.0504363 0.0164291


==> anc/CharmoniumMassShifts3P1.dat <==
6.664 -0.0392564 0.0131658
6.74 -0.0411788 0.0170928
6.8 -0.0702983 0.0285799
6.88 -0.0358277 0.0322811
6.95 -0.115388 0.0325061
7.03 -0.102009 0.0331008
7.15 -0.0785123 0.0970012
7.28 -0.25211 0.0614514


==> anc/CharmoniumMassShifts3S1.dat <==
6.664 -0.0174418 0.00239587
6.74 -0.0189093 0.00490509
6.8 -0.0208932 0.0030597
6.88 -0.0237335 0.00778082
6.95 -0.0497603 0.00599926
7.03 -0.0267073 0.00629492
7.15 -0.0654985 0.0169373
7.28 -0.145913 0.0504002


==> anc/TentativeWidthsBRBottomonium3P1.dat <==
6.664 0.009843881798193685 0.0015093493419675022
6.7 0.011352092357378827 0.0016041148076350298
6.74 0.012908759049104648 0.0004461430762081517
6.77 0.01252630044111004 0.0011274035520070665
6.8 0.013656981786727636 0.0007573927519929012
6.84 0.015907981308105355 0.0019660005625417192
6.88 0.017587023470903074 0.0022178542272802896
6.91 0.01814354576765771 0.004146105720819063
6.95 0.01998561764379941 0.00038063024987841664
6.99 0.022933543673980192 0.0005157098355150556
7.03 0.022202038116472297 0.0005700002377547027
7.1 0.02916101655778291 0.002039432480060459
7.15 0.028287109964052756 0.0022549909211154644
7.28 0.03343774585107158 0.0019793956090359837
7.373 0.03959231580129604 0.0018819968690834102
7.596 0.05060113251876123 0.0020205052536096005
7.825 0.06558159983547451 0.0037565199127583054


==> anc/TentativeWidthsBRBottomonium3S1.dat <==
6.664 0.0028717107831587345 0.00047166195437626775
6.7 0.0034332674733150922 0.0006018572853479005
6.74 0.003248499217100593 0.00008916720671404457
6.77 0.003674376613537588 0.00003721150961372293
6.8 0.003506455318677519 5.581175487296329e-6
6.84 0.004704242711002268 0.00008556063138136055
6.88 0.005117000223324951 0.0003395945939295404
6.91 0.005734887869833242 0.0007883010082244845
6.95 0.005053441730396229 0.00003749463564529046
6.99 0.007389571285148475 0.0004270412870412653
7.03 0.0062537083004820596 0.0002580876078381575
7.1 0.008532105118520046 0.0004867945404702567
7.15 0.00798906160268725 0.00046693174992564433
7.28 0.01001296104898965 0.00006189952498068891
7.373 0.01256122534715521 0.0007246281045670158
7.596 0.01705431897923324 0.00004661775310563088
7.825 0.023634292758079215 0.00005289340410679728


==> anc/TentativeWidthsBRCharmonium3P1.dat <==
6.664 0.028287102998337504 0.0037616934752672583
6.7 0.022539213705859748 0.0011063060486721033
6.74 0.02798552944456265 0.006174030426273306
6.77 0.02825466484560516 0.008438595484518077
6.8 0.02944817870796427 0.005072929629174537
6.84 0.039285243777138046 0.009756846317996157
6.88 0.045558742924388274 0.005516610875453974
6.91 0.04988092948305886 0.006027944179425911
6.95 0.056572727627733174 0.006378817078542418
6.99 0.06929031547173774 0.014438022415210616
7.03 0.07105607884145897 0.010138488806538178
7.1 0.09647352676313126 0.03156273649714339
7.15 0.1293325047502013 0.02918735741201062
7.28 0.21122335373723738 0.07062056467571382


==> anc/TentativeWidthsBRCharmonium3S1.dat <==
6.664 0.006042106253488175 0.001171509981707348
6.7 0.00801641281368962 0.0019206374941887012
6.74 0.009380401119799028 0.0014615769402972253
6.77 0.00926592540837698 0.002569971905637976
6.8 0.010771082016745748 0.0005082103154172681
6.84 0.013058243528044647 0.002060165274241763
6.88 0.016604798814624663 0.003180214462322009
6.91 0.015515347527127639 0.00025030927034019646
6.95 0.01629881515466553 0.0016478665135835435
6.99 0.024941171450741473 0.005355884736469244
7.03 0.01512180277023285 0.019987137574649205
7.1 0.02470451189677011 0.0021604908039546764
7.15 0.03545727323918919 0.003639690847904316
7.28 0.027198116064030588 0.02410335135420994


==> anc/readme.txt <==
Format of the mass shifts files:

column 1: inverse lattice coupling beta
column 2: value of the mass shift in GeV
column 3: combined statistical and systematic uncertainty of the mass shift in GeV


Note data for the in-medium widths are tentative,
and based only on one single extraction method (BR).
From the experience with the numerical artifacts introduced
by this spectral reconstruction in the case of a small number
of available input data, these width are to be considered 
as lower limits.

column 1: inverse lattice coupling beta
column 2: tentative value of the in-medium width in GeV
column 3: statistical uncertainty of the tentative value of the in-medium width in GeV
